The impact of mass uncertainties on the r-process nucleosynthesis in neutron star mergers

Theoretical predictions of element yields from the rapid neutron capture (r-) process are subject to large uncertainties due to incomplete knowledge of nuclear properties and approximative hydrodynamical modeling of matter ejection. A major source of uncertainty in determining ejecta composition and radioactive decay heat is the lack of nuclear mass data for exotic neutron-rich nuclei produced during neutron irradiation. We examine both model (systematic) and parameter (statistical) uncertainties affecting nuclear mass predictions and their impact on r-process nucleosynthesis, and consequently, the composition of neutron star merger ejecta. To estimate the effect of model uncertainties, we consider five nuclear mass models that accurately describe known masses. We also use a backward-forward Monte Carlo method to estimate uncorrelated uncertainties from local variations in model parameters, constraining them to experimentally known masses before propagating them to unknown masses of neutron-rich nuclei. These mass uncertainties are then applied to a 1.38-1.38 M$_{\odot}$ neutron star merger model, considering a wide range of ejecta trajectories. We find that uncorrelated parameter uncertainties lead to ejected abundance uncertainties of 20% up to A $\simeq$ 130, 40% between A=150 and 200, with peaks around A $\simeq$ 140 and A $\simeq$ 203, leading to deviations of 100-300%. While correlated model uncertainties generally exceed parameter uncertainties for most nuclei, both have a significant impact on heavy element production. Overall, improvements in nuclear models are essential to reducing uncertainties in r-process predictions. Both correlated model uncertainties and coherent determination of parameter uncertainties are crucial for sensitivity analysis in r-process nucleosynthesis.

==> Figures/mcmc_rms_mass.py <==
data_m=pd.read_csv('mass_all_extrap.dat',delim_whitespace=True)
col=np.append(data_m.columns[:3].values,data_m.iloc[[0]][data_m.iloc[[0]][data_m.iloc[[0]].columns[3:]]<=0.8].dropna(axis=1).columns.values)
data_m=data_m[col]
data_m=data_m.iloc[1:-3]

ind_tot=pd.DataFrame()
# data_m=data_m[col]
for i in range(0,200):
    ind=choice(data_m.columns[3:],len(data_m))
    ind_tot.loc[:,i]=ind
ind_tot.index=data_m.index
#
# ind_tot=pd.DataFrame()
# for i in range(0,200):
#     ind=[random.randint(1,11022) for x in range(len(data_m))]
#     ind_tot.loc[:,i]=ind
# ind_tot.index=ind_tot.index+1

m_neut=8.0713171 #MeV

df_mcmc=data_m[['Z','N','A']]

for Z in data_m['Z'].unique():
    print(Z)
    # ind=[str(i) for i in df_mcmc.loc[df_mcmc.Z==Z,].index]
    ind=df_mcmc.loc[df_mcmc.Z==Z,].index
    for i in ind_tot.columns:
        # print(Z,i)
        list_col=ind_tot[i].loc[ind]
        masses=np.array([data_m.loc[ind.values[i],str(list_col.values[i])] for i in np.arange(len(list_col))])
        # df_mcmc.loc[df_mcmc.Z==Z,i]=np.append(np.nan,data_m[data_m['Z']==Z].loc[:,str()][0:-1].values+m_neut-data_m[data_m['Z']==Z].loc[:,'1'][1:].values)
        df_mcmc.loc[df_mcmc.Z==Z,i]=np.append(np.nan,masses[0:-1]+m_neut-masses[1:])


# df_mcmc=pd.read_csv('df_mcmc_mass',delim_whitespace=True)
# err_sn=pd.read_csv('error-sn.dat',skiprows=7,delim_whitespace=True)
# err_sn=err_sn[err_sn['Mean(3)']!=0.0]
# df_mcmc=df_mcmc.merge(err_sn[['Z','N','A','Sn(HFB-24)']],on=['Z','N','A'])

mass_exp=pd.read_csv('masses.audi20',delim_whitespace=True)
mass_exp['N']=mass_exp['A']-mass_exp['Z']
for Z in mass_exp['Z'].unique():
    # list_sn_Z=[]
    print(Z)
    for N in mass_exp[mass_exp['Z']==Z]['N']:
        if len(mass_exp[np.logical_and(mass_exp['Z']==Z,mass_exp['N']==N-1)])<1:
            pass
        else:
            Sn=mass_exp[np.logical_and(mass_exp['Z']==Z,mass_exp['N']==N-1)]['M[MeV]'].values[0]+m_neut-mass_exp[np.logical_and(mass_exp['Z']==Z,mass_exp['N']==N)]['M[MeV]'].values[0]
            mass_exp.loc[np.logical_and(mass_exp['Z']==Z,mass_exp['N']==N),'Sn_exp']=Sn
        if len(mass_exp[np.logical_and(mass_exp['Z']==Z+1,mass_exp['N']==N-1)])<1:
            pass
        else:
            Qb=mass_exp[np.logical_and(mass_exp['Z']==Z,mass_exp['N']==N)]['M[MeV]'].values[0]-mass_exp[np.logical_and(mass_exp['Z']==Z+1,mass_exp['N']==N-1)]['M[MeV]'].values[0]
            mass_exp.loc[np.logical_and(mass_exp['Z']==Z,mass_exp['N']==N),'Qb_exp']=Qb


merger_mass=df_mcmc.merge(mass_exp,on=['Z','A']).dropna(subset='Sn_exp')
def rmsValue(th,exp,n):
    sum_ln=0.0
    for i in range(0,n):
        sum_ln += np.log(th[i]/exp[i])**2

    rms=np.exp(sqrt((1/n)*sum_ln))
    return rms

def nanrms(x, axis=None):
    return sqrt(nanmean(x**2, axis=axis))

rms_list=[]
rms_std_list=[]
for i in range(0,200):
    # rms_list=np.append(rms_list,rmsValue(abs(merger[str(i)]).values,abs(merger['Sn_exp']).values,len(merger)))
    rms_list=np.append(rms_list,nanrms(abs(merger_mass[str(i)]-merger_mass['Sn_exp']).values))
    rms_std_list=np.append(rms_std_list,np.std(rms_list))

rms_list_mass=rms_list
rms_std_list_mass=rms_std_list



# plot(range(len(rms_list)),sort(rms_std_list))

data=pd.read_csv('sn_all_extrap.dat',delim_whitespace=True)
# data_qb=pd.read_csv('qb_all_extrap.dat',delim_whitespace=True)
col=data.columns[:2].values
col=np.append(col,data.iloc[[0]][data.iloc[[0]][data.iloc[[0]].columns[2:]]<=0.8].dropna(axis=1).columns.values)
data=data[col]
# data_qb=data_qb[col]
#
# data=data.rename(columns={'Nr':'Z','run:':'N'})
# data_qb=data_qb.rename(columns={'Nr':'Z','run:':'N'})
data=data.iloc[2:]
# data_qb=data_qb.iloc[2:]
# data_qb=data_qb.astype(float)

ind_tot=pd.DataFrame()
for i in range(0,200):
    ind=choice(data.columns[2:],len(data))
    ind_tot.loc[:,i]=ind
ind_tot.index=ind_tot.index+2

df_mcmc=data[['Z','N']]

for Z in data['Z'].unique():
    print(Z)
    # ind=[str(i) for i in df_mcmc.loc[df_mcmc.Z==Z,].index]
    ind=df_mcmc.loc[df_mcmc.Z==Z,].index
    for i in ind_tot.columns:
        # print(Z,i)
        list_col=ind_tot[i].loc[ind]
        sn=np.array([data.loc[ind.values[i],str(list_col.values[i])] for i in np.arange(len(list_col))])
        # df_mcmc.loc[df_mcmc.Z==Z,i]=np.append(np.nan,data_m[data_m['Z']==Z].loc[:,str()][0:-1].values+m_neut-data_m[data_m['Z']==Z].loc[:,'1'][1:].values)
        df_mcmc.loc[df_mcmc.Z==Z,i]=sn

merger=df_mcmc.merge(mass_exp,on=['Z','N']).dropna(subset=['Sn_exp',0])

rms_list=[]
rms_std_list=[]
for i in range(0,200):
    rms_list=np.append(rms_list,nanrms(abs(merger[i]-merger['Sn_exp']).values))
    rms_std_list=np.append(rms_std_list,np.std(rms_list))

rms_list_sn=rms_list
rms_std_list_sn=rms_std_list


# fig,ax=plt.subplots()
# ax.plot(range(len(rms_list_mass)),sort(rms_list_mass),lw=3.,label='frms from Masses',color='tab:blue')
# ax.text(50,max(rms_list_mass)+0.002,'Mass',color='tab:blue')
# ax.plot(range(len(rms_list_sn)),sort(rms_list_sn),lw=3.,label='frms from Sn',color='tab:red')
# ax.text(50,max(rms_list_sn)+0.002,'Sn',color='tab:red')
# ax.set_xlabel('Combination Number')
# ax.set_ylabel('rms')
#
# ax.plot(range(len(rms_list_qb)),sort(rms_list_qb),lw=3.,label='frms from Qb',color='tab:green')
# ax.text(50,max(rms_list_qb)+0.002,'Q$_{\\beta}$',color='tab:green')
# ax.legend()


ind_tot=pd.DataFrame()
for i in range(0,200):
    ind=choice(data.columns[2:],len(data_qb))
    ind_tot.loc[:,i]=ind
ind_tot.index=data_qb.index

# data_qb['A']=data_qb['Z']+data_qb['N']
df_mcmc=data_qb[['Z','N']]


for Z in data_qb['Z'].unique():
    print(Z)
    # ind=[str(i) for i in df_mcmc.loc[df_mcmc.Z==Z,].index]
    ind=df_mcmc.loc[df_mcmc.Z==Z,].index
    for i in ind_tot.columns:
        # print(Z,i)
        list_col=ind_tot[i].loc[ind]
        qb=np.array([data_qb.loc[ind.values[i],str(list_col.values[i])] for i in np.arange(len(list_col))])
        # df_mcmc.loc[df_mcmc.Z==Z,i]=np.append(np.nan,data_m[data_m['Z']==Z].loc[:,str()][0:-1].values+m_neut-data_m[data_m['Z']==Z].loc[:,'1'][1:].values)
        df_mcmc.loc[df_mcmc.Z==Z,i]=qb

df_mcmc=pd.read_csv('df_mcmc_qb',delim_whitespace=True)
err_qb=pd.read_csv('error-qb.dat',skiprows=7,delim_whitespace=True)
err_qb=err_qb[err_qb['Mean(3)']!=0.0]
df_mcmc=df_mcmc.merge(err_qb[['Z','N','Qb(HFB-24)']],on=['Z','N'])
df_mcmc=df_mcmc.rename(columns={'Qb(HFB-24)':})
merger_qb=df_mcmc.merge(mass_exp,on=['Z','N']).dropna(subset='Qb_exp')

rms_list=[]
rms_std_list=[]
for i in [str(x) for x in range(0,200)]:
    # rms_list=np.append(rms_list,nanrms(abs(merger_qb[i]-merger_qb['Qb_exp']).values))
    rms_list=np.append(rms_list,nanrms(abs(merger_qb[i]-merger_qb['Qb_exp']).values))
    rms_std_list=np.append(rms_std_list,np.std(rms_list))

rms_list_qb=rms_list
rms_std_list_qb=rms_std_list
###############################
ind_tot=pd.DataFrame()
for i in range(0,200):
    ind=choice(data_m.columns[3:],len(data_m))
    ind_tot.loc[:,i]=ind
ind_tot.index=data_m.index

m_neut=8.0713171 #MeV

df_mcmc=data_m[['Z','N','A']]

for A in data_m['A'].unique():
    print(A)
    # ind=[str(i) for i in df_mcmc.loc[df_mcmc.Z==Z,].index]
    ind=df_mcmc.loc[df_mcmc.A==A,].index
    for i in ind_tot.columns:
        # print(Z,i)
        list_col=ind_tot[i].loc[ind]
        masses=np.array([data_m.loc[ind.values[i],str(list_col.values[i])] for i in np.arange(len(list_col))])
        # df_mcmc.loc[df_mcmc.Z==Z,i]=np.append(np.nan,data_m[data_m['Z']==Z].loc[:,str()][0:-1].values+m_neut-data_m[data_m['Z']==Z].loc[:,'1'][1:].values)
        if len(masses)<1:
            continue
        df_mcmc.loc[df_mcmc.A==A,i]=np.append(masses[1:]-masses[0:-1],np.nan)

merger=df_mcmc.merge(mass_exp,on=['Z','A']).dropna(subset='Qb_exp')

rms_list=[]
rms_std_list=[]
for i in range(0,200):
    # rms_list=np.append(rms_list,rmsValue(abs(merger[str(i)]).values,abs(merger['Sn_exp']).values,len(merger)))
    rms_list=np.append(rms_list,nanrms(abs(merger[i])-abs(merger['Qb_exp']).values) )
    rms_std_list=np.append(rms_std_list,np.std(rms_list))

rms_list_mass_qb=rms_list
rms_std_list_mass_qb=rms_std_list

###########################################################

# fig,(ax,ax2)=plt.subplots(2,1,sharex=True)
fig,(ax,ax2)=plt.subplots(2,1,sharex=True,figsize=(16,10.47))

ax2.set_ylim(0.40, 0.9)
ax.set_ylim(1.7, 2.15)

ax.plot(range(len(rms_list_mass)),rms_list_mass,lw=3.,label='frms from Masses',color='tab:blue')
# ax.text(17,max(rms_list_mass)+0.002,'Sn from Mass',color='tab:blue')
ax.plot(range(len(rms_list_sn[0:199])),rms_list_sn[0:199],lw=3.,label='frms from Sn',color='tab:red')
# ax.text(17,max(rms_list_sn)+0.002,'Sn',color='tab:red')
# ax.set_xlabel('Combination Number')
# ax.set_ylabel('rms')
# ax.axhline(0.48,ls='--',lw=2.,color='grey',alpha=0.7)
# ax.axhline(0.59,ls='--',lw=2.,color='grey',alpha=0.7)
#
# t=ax.text(180,0.48,'HFB-24: $S_n$',fontsize=15)
# t.set_bbox(dict(facecolor='white', alpha=1.0, edgecolor='white'))
# t=ax.text(180,0.58,'HFB-24: $Q_{\\beta}$',fontsize=15)
# t.set_bbox(dict(facecolor='white', alpha=1.0, edgecolor='white'))

ax.plot(range(len(rms_list_qb)),rms_list_qb,lw=3.,label='frms from Qb',color='tab:red')
# ax.text(17,max(rms_list_qb)+0.002,'Q$_{\\beta}$',color='tab:green')
ax.plot(range(len(rms_list_mass_qb)),rms_list_mass_qb,lw=3.,label='frms from Qb',color='tab:blue')

ax.text(17,max(rms_list_mass_qb)+0.0142,'Case 1: Q$_{\\beta}$',color='tab:blue')
ax2.text(17,max(rms_list_mass)+0.002,'Case 1: Sn',color='tab:blue')
ax2.text(17,max(rms_list_sn)+0.002,'Case 2: Sn',color='tab:red')
ax2.text(17,min(rms_list_qb)-0.0542,'Case 2: Q$_{\\beta}$',color='tab:red')

ax2.plot(range(len(rms_list_mass)),rms_list_mass,lw=3.,label='frms from Masses',color='tab:blue')
ax2.plot(range(len(rms_list_sn[0:199])),rms_list_sn[0:199],lw=3.,label='frms from Sn',color='tab:red')
ax2.set_xlabel('N$_{\\rm pick}$',fontsize=45)

ax2.plot(range(len(rms_list_qb)),rms_list_qb,lw=3.,label='frms from Qb',color='tab:red')
ax2.plot(range(len(rms_list_mass_qb)),rms_list_mass_qb,lw=3.,label='frms from Qb',color='tab:blue')


ax2.axhline(0.48,ls='--',lw=2.,color='grey',alpha=0.7)
ax2.axhline(0.59,ls='--',lw=2.,color='grey',alpha=0.7)

t=ax2.text(180,0.47,'HFB-24: $S_n$',fontsize=15,color='grey')
t.set_bbox(dict(facecolor='white', alpha=1.0, edgecolor='white'))
t=ax2.text(180,0.58,'HFB-24: $Q_{\\beta}$',fontsize=15,color='grey')
t.set_bbox(dict(facecolor='white', alpha=1.0, edgecolor='white'))


# ax2.spines['left'].set_visible(False)
# ax.xaxis.tick_left()
ax.spines['bottom'].set_visible(False)
ax2.spines['top'].set_visible(False)
ax.xaxis.tick_top()
ax.tick_params(labeltop='off')  # don't put tick labels at the top
# ax2.tick_params(labeltop='off')  # don't put tick labels at the top
ax2.xaxis.tick_bottom()

ax.tick_params(top=True, labeltop=False, bottom=False, labelbottom=False)

d = .015  # how big to make the diagonal lines in axes coordinates
# arguments to pass to plot, just so we don't keep repeating them
kwargs = dict(transform=ax.transAxes, color='k', clip_on=False)
ax.plot((-d, +d), (-d, +d), **kwargs)        # top-left diagonal
ax.plot((1 - d, 1 + d), (-d, +d), **kwargs)  # top-right diagonal

kwargs.update(transform=ax2.transAxes)  # switch to the bottom axes
ax2.plot((-d, +d), (1 - d, 1 + d), **kwargs)  # bottom-left diagonal
ax2.plot((1 - d, 1 + d), (1 - d, 1 + d), **kwargs)  # bottom-right diagonal

ax3 = fig.add_subplot(1, 1, 1)
ax3.set_xticks([])
ax3.set_yticks([])
[ax3.spines[side].set_visible(False) for side in ('left', 'top', 'right', 'bottom')]
ax3.patch.set_visible(False)
ax3.set_ylabel('rms',labelpad=30,fontsize=40)
fig.subplots_adjust(hspace=0.25)

